SkillSpec: Consensus-Gated Agent Skill Evolution via Representation Specialization

Natural-language skills are textual procedural memories through which large language model (LLM) agents retain reusable task knowledge without updating model weights. Existing methods typically treat skills as either static artifacts or monolithic documents optimized using aggregate validation scores as feedback. However, representing a skill as a monolithic document restricts optimization to its textual content, without explicitly modeling the structure through which procedural knowledge is retrieved and executed. We identify a key distinction between learning what knowledge to retain and determining how to organize it: textual updates should first be validated through execution evidence, after which the retained knowledge should be structured according to its procedural dependencies and retrieval requirements. To this end, we introduce SkillSpec, a two-phase framework comprising consensus-gated evolution and representation specialization. In the consensus-gated phase, complementary editing intents generate complete candidate skills. An update is committed only when paired evaluations reach consensus, requiring sufficient overall improvement and non-negative aggregate paired gain in every repeated evaluation. In the specialization phase, signals of process and redundancy sensitivity derived from the full optimization trajectory, including accepted and rejected candidates, guide the selection of a flat, graph, or hybrid representation.Across six benchmarks and three target language models, SkillSpec improves average success rate over SkillOpt by 6.89%, averaged across the three models. These results demonstrate that reliable skill evolution and representation specialization address complementary objectives: deciding what knowledge to retain and how to structure it for inference.

==> scripts/check_citations.py <==
"""Deterministic bibliography verification against arXiv and Crossref."""

import argparse
import json
import re
import sys
import time
import unicodedata
import urllib.error
import urllib.parse
import urllib.request
import xml.etree.ElementTree as ET
from pathlib import Path

import bibtexparser
from bibtexparser.bparser import BibTexParser


ATOM = {"a": "http://www.w3.org/2005/Atom",
        "x": "http://arxiv.org/schemas/atom"}
ARXIV_ID = r"(?:\d{4}\.\d{4,5}|[a-z-]+(?:\.[A-Z]{2})?/\d{7})(?:v\d+)?"
PAPER_TYPES = {
    "journal-article", "proceedings-article", "posted-content",
}
CITE = re.compile(
    r"\\(?:cite[a-zA-Z]*|nocite)\*?\s*(?:\[[^\]]*\]\s*){0,2}\{([^}]+)\}"
)


class SourceError(Exception):
    pass


def plain_text(text):
    text = text.replace(r"\&", "&")
    text = text.replace(r"\LaTeX", "LaTeX").replace(r"\TeX", "TeX")
    # Strip TeX accent commands, retaining their letters.
    text = re.sub(r"""\\['"`^~=.uvHckbdtr]\s*(?=\{|[A-Za-z])""", "", text)
    return text.replace("{", "").replace("}", "").replace("\\", "")


def normalize(text):
    text = unicodedata.normalize("NFKD", plain_text(text)).casefold()
    return "".join(c for c in text if c.isalnum() and not unicodedata.combining(c))


def author_name(name):
    parts = name.split(",")
    if len(parts) >= 2:
        name = parts[-1] + " " + parts[0]
    return normalize(name)


def first_author(entry):
    return re.split(r"\s+and\s+", entry.get("author", ""))[0].strip()


def record_matches(entry, record):
    title_ok = normalize(entry.get("title", "")) == normalize(record["title"])
    author = first_author(entry)
    author_ok = bool(author and record["authors"]) and (
        author_name(author) == author_name(record["authors"][0])
    )
    return title_ok and author_ok


def load_bib(path):
    parser = BibTexParser(common_strings=True)
    parser.ignore_nonstandard_types = False
    parser.homogenize_fields = True
    with path.open(encoding="utf-8-sig") as handle:
        database = bibtexparser.load(handle, parser=parser)
    # bibtexparser can classify a broken trailing entry as an implicit comment.
    # Fail closed rather than report that a silently truncated file was checked.
    for comment in database.comments:
        if re.search(r"(?m)^\s*@\w+\s*[{(]", comment):
            raise ValueError("Unparsed BibTeX entry in comment: " + comment[:120])
    keys = [entry["ID"] for entry in database.entries]
    duplicates = sorted({key for key in keys if keys.count(key) > 1})
    if duplicates:
        raise ValueError("Duplicate BibTeX keys: " + ", ".join(duplicates))
    if not keys:
        raise ValueError("No bibliography entries parsed")
    for entry in database.entries:
        if not entry.get("title"):
            raise ValueError(f"Missing title: {entry['ID']}")
    return database.entries


def citations_in_project(root):
    keys = set()
    for path in root.rglob("*.tex"):
        if any(part.startswith(".") for part in path.relative_to(root).parts):
            continue
        text = path.read_text(encoding="utf-8-sig")
        text = re.sub(r"(?m)(?<!\\)%.*$", "", text)
        for match in CITE.finditer(text):
            keys.update(key.strip() for key in match[1].split(",") if key.strip())
    return keys


def arxiv_id(entry):
    eprint = entry.get("eprint", "").strip()
    archive = entry.get("archiveprefix", "").casefold()
    if archive == "arxiv" and re.fullmatch(ARXIV_ID, eprint, re.I):
        return eprint
    for field in ("url", "journal"):
        match = re.search(
            r"(?:arxiv\.org/(?:abs|pdf)/|arxiv:\s*)(" + ARXIV_ID + r")",
            entry.get(field, ""), re.I,
        )
        if match:
            return match[1]
    return None


def doi_id(entry):
    value = entry.get("doi", "").strip()
    if not value:
        match = re.search(r"https?://(?:dx\.)?doi\.org/(.+)", entry.get("url", ""))
        value = match[1] if match else ""
    return re.sub(r"^https?://(?:dx\.)?doi\.org/", "", value) or None


class Client:
    def __init__(self, timeout=30):
        self.timeout = timeout
        self.last_request = {}

    def get(self, url):
        host = urllib.parse.urlsplit(url).netloc
        for attempt in range(3):
            delay = 3.1 - (time.monotonic() - self.last_request.get(host, 0))
            if delay > 0:
                time.sleep(delay)
            request = urllib.request.Request(
                url, headers={"User-Agent": "SkillSpec-Citation-Checker/1.0"}
            )
            self.last_request[host] = time.monotonic()
            try:
                with urllib.request.urlopen(request, timeout=self.timeout) as response:
                    return response.read()
            except urllib.error.HTTPError as error:
                if error.code == 404:
                    return None
                if error.code not in (429, 500, 502, 503, 504) or attempt == 2:
                    raise SourceError(f"{host}: HTTP {error.code}") from error
                time.sleep(2 ** (attempt + 1))
            except (urllib.error.URLError, TimeoutError, OSError) as error:
                if attempt == 2:
                    raise SourceError(f"{host}: {error}") from error
                time.sleep(2 ** (attempt + 1))
        raise SourceError(f"{host}: retries exhausted")

    def arxiv(self, identifier=None, title=None):
        params = {"max_results": 5}
        if identifier:
            params["id_list"] = identifier
        else:
            # Search candidates broadly; acceptance still requires an exact
            # normalized title AND a matching first author.
            words = re.findall(r"[^\W_]+", plain_text(title), re.UNICODE)
            params["search_query"] = 'ti:"' + " ".join(words) + '"'
        data = self.get("https://export.arxiv.org/api/query?" +
                        urllib.parse.urlencode(params))
        if data is None:
            return []
        try:
            root = ET.fromstring(data)
            if root.tag != "{http://www.w3.org/2005/Atom}feed":
                raise ValueError("not an Atom feed")
            records = []
            for item in root.findall("a:entry", ATOM):
                url = item.findtext("a:id", "", ATOM)
                if "/api/errors" in url:
                    raise ValueError(item.findtext("a:summary", "arXiv API error", ATOM))
                title = " ".join(item.findtext("a:title", "", ATOM).split())
                if not title or not re.search(r"/abs/" + ARXIV_ID + r"$", url, re.I):
                    raise ValueError("invalid arXiv entry")
                records.append({
                    "source": "arxiv", "title": title, "url": url,
                    "authors": [author.findtext("a:name", "", ATOM)
                                for author in item.findall("a:author", ATOM)],
                    "year": item.findtext("a:published", "", ATOM)[:4],
                    "type": "preprint",
                    "venue": item.findtext("x:journal_ref", "", ATOM),
                    "comment": item.findtext("x:comment", "", ATOM),
                })
            return records
        except (ET.ParseError, ValueError) as error:
            raise SourceError(f"Invalid arXiv response: {error}") from error

    def crossref(self, identifier=None, title=None):
        url = "https://api.crossref.org/works"
        if identifier:
            url += "/" + urllib.parse.quote(identifier, safe="")
        else:
            url += "?" + urllib.parse.urlencode({"query.title": plain_text(title), "rows": 5})
        data = self.get(url)
        if data is None:
            return []
        try:
            payload = json.loads(data)
            if payload.get("status") != "ok":
                raise ValueError("Crossref did not return status=ok")
            message = payload["message"]
            items = [message] if identifier else message["items"]
            records = []
            for item in items:
                authors = [" ".join(filter(None, (author.get("given"),
                                                  author.get("family"),
                                                  author.get("name"))))
                           for author in item.get("author", [])]
                dates = item.get("issued", {}).get("date-parts", [[]])
                records.append({
                    "source": "crossref", "title": (item.get("title") or [""])[0],
                    "url": "https://doi.org/" + item["DOI"], "authors": authors,
                    "year": str(dates[0][0]) if dates and dates[0] else "",
                    "type": item.get("type", ""),
                    "venue": "; ".join(item.get("container-title", [])),
                    "comment": "",
                })
            return records
        except (ValueError, KeyError, TypeError, IndexError) as error:
            raise SourceError(f"Invalid Crossref response: {error}") from error


def check_entry(entry, client):
    result = {"key": entry["ID"], "title": entry["title"],
              "status": "unresolved", "evidence": [], "errors": [], "warnings": []}
    if not first_author(entry):
        result["warnings"].append("Missing author: cannot confirm identity")
    identifiers = [("arxiv", arxiv_id(entry)), ("crossref", doi_id(entry))]
    explicit = [(source, identifier) for source, identifier in identifiers if identifier]
    lookups = explicit or [("arxiv", None), ("crossref", None)]
    matches = []
    mismatches = []
    for source, identifier in lookups:
        try:
            records = getattr(client, source)(identifier=identifier, title=entry["title"])
        except SourceError as error:
            result["errors"].append(str(error))
            continue
        result["evidence"].extend(records)
        accepted = [record for record in records
                    if record_matches(entry, record)
                    and (source == "arxiv" or record["type"] in PAPER_TYPES)]
        matches.extend(accepted)
        if identifier and not accepted:
            mismatches.append(f"{source} identifier {identifier}: " +
                              ("metadata/type mismatch" if records else "not found"))
        if accepted and not explicit:
            break
    result["warnings"].extend(mismatches)
    if mismatches:
        result["status"] = "identifier_mismatch"
    elif result["errors"]:
        result["status"] = "source_error"
    elif matches:
        result["status"] = "verified"
    elif (entry["ENTRYTYPE"] in ("misc", "online")
          and entry.get("url") and not explicit):
        result["status"] = "web_reference_unverified"
    for record in matches:
        if (record["source"] == "crossref" and record["year"]
                and entry.get("year") != record["year"]):
            result["warnings"].append(
                f"Crossref year {record['year']} differs from BibTeX "
                f"{entry.get('year', '(missing)')}"
            )
    if matches and (entry.get("booktitle") or entry.get("note")):
        result["warnings"].append(
            "Existence confirmed; venue/acceptance claims are not independently verified"
        )
    return result


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--bib", type=Path, default=Path("references.bib"))
    parser.add_argument("--project", type=Path, default=Path("."))
    parser.add_argument("--output", type=Path, default=Path("citation-report.json"))
    parser.add_argument("--timeout", type=float, default=30)
    args = parser.parse_args(argv)
    if args.timeout <= 0:
        parser.error("--timeout must be positive")
    try:
        if not args.project.is_dir():
            raise ValueError(f"Project directory does not exist: {args.project}")
        if args.output.resolve() == args.bib.resolve():
            raise ValueError("Output must not overwrite the bibliography")
        entries = load_bib(args.bib)
        cited = citations_in_project(args.project)
        keys = {entry["ID"] for entry in entries}
        missing = sorted(cited - keys - {"*"})
        results = []
        client = Client(args.timeout)
        for index, entry in enumerate(entries, 1):
            result = check_entry(entry, client)
            result["cited_in_tex"] = entry["ID"] in cited or "*" in cited
            results.append(result)
            print(f"[{index}/{len(entries)}] {entry['ID']}: {result['status']}",
                  flush=True)
        counts = {}
        for result in results:
            counts[result["status"]] = counts.get(result["status"], 0) + 1
        report = {
            "checked_at_utc": time.strftime("%Y-%m-%dT%H:%M:%SZ", time.gmtime()),
            "bibliography": str(args.bib.resolve()), "total": len(entries),
            "counts": counts, "missing_citation_keys": missing, "results": results,
            "scope": "All bibliography entries; .tex scan includes uncompiled files",
        }
        args.output.write_text(json.dumps(report, ensure_ascii=False, indent=2) + "\n",
                               encoding="utf-8")
        print(json.dumps(counts, ensure_ascii=False))
        if missing:
            print("Undefined citation keys: " + ", ".join(missing), file=sys.stderr)
        print(f"Report: {args.output.resolve()}")
        return 1 if missing or any(r["status"] != "verified" for r in results) else 0
    except (OSError, ValueError) as error:
        print(f"Error: {error}", file=sys.stderr)
        return 2


if __name__ == "__main__":
    sys.exit(main())


==> scripts/package_arxiv.py <==
"""Package manuscript sources and assets, preserving paths for arXiv."""

import argparse
from pathlib import Path
from zipfile import ZIP_DEFLATED, ZipFile


ROOT = Path(__file__).resolve().parents[1]
SOURCE_SUFFIXES = {".tex", ".sty", ".bst", ".bib"}
ASSET_SUFFIXES = SOURCE_SUFFIXES | {".pdf", ".png", ".jpg", ".jpeg", ".eps"}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--output", type=Path, default=ROOT / "dist" / "skillspec-arxiv.zip"
    )
    args = parser.parse_args()

    required = [
        ROOT / "main.tex",
        ROOT / "main.bbl",
        ROOT / "00README.json",
        ROOT / "references.bib",
        *[
            ROOT / "sections" / "intent_examples" / f"{intent}_diff.tex"
            for intent in ("rewrite", "simplify", "repair", "preserve")
        ],
    ]
    missing = [str(path.relative_to(ROOT)) for path in required if not path.is_file()]
    if missing:
        parser.error("Missing submission files: " + ", ".join(missing))
    if r"\begin{thebibliography}" not in (ROOT / "main.bbl").read_text(
        encoding="utf-8"
    ):
        parser.error("main.bbl is not a compiled BibTeX bibliography")

    sources = set(required)
    sources.update(
        path for path in ROOT.iterdir()
        if path.is_file() and path.suffix.lower() in SOURCE_SUFFIXES
    )
    for directory in ("sections", "figures"):
        sources.update(
            path for path in (ROOT / directory).rglob("*")
            if path.is_file() and path.suffix.lower() in ASSET_SUFFIXES
        )

    args.output.parent.mkdir(parents=True, exist_ok=True)
    with ZipFile(args.output, "w", compression=ZIP_DEFLATED) as archive:
        for path in sorted(sources):
            archive.write(path, path.relative_to(ROOT).as_posix())
    print(f"Created {args.output} ({len(sources)} files)")


if __name__ == "__main__":
    main()


==> scripts/test_check_citations.py <==
import tempfile
import unittest
import urllib.parse
import json
import contextlib
import io
from pathlib import Path
from unittest.mock import Mock, patch

from check_citations import (
    Client, SourceError, arxiv_id, check_entry, citations_in_project, load_bib,
    main, record_matches,
)


class CitationTests(unittest.TestCase):
    def setUp(self):
        self.entry = {"ID": "example", "ENTRYTYPE": "article",
                      "title": "{Test}: An Example", "author": "Smith, Alice",
                      "year": "2026"}
        self.record = {"source": "arxiv", "title": "TEST: An Example",
                       "authors": ["Alice Smith"], "type": "preprint",
                       "url": "https://arxiv.org/abs/2601.12345", "year": "2026"}
        self.client = Mock()
        self.client.arxiv.return_value = [self.record]
        self.client.crossref.return_value = []

    def test_title_and_author_required(self):
        self.assertTrue(record_matches(self.entry, self.record))
        self.assertFalse(record_matches(self.entry, {**self.record, "authors": ["Bob Smith"]}))
        self.assertFalse(record_matches(self.entry, {**self.record, "title": "Another paper"}))

    def test_arxiv_identifier_formats(self):
        self.assertEqual(arxiv_id({"url": "https://arxiv.org/pdf/2601.12345v2.pdf"}),
                         "2601.12345v2")
        self.assertEqual(arxiv_id({"journal": "arXiv:hep-th/9901001"}), "hep-th/9901001")
        self.assertIsNone(arxiv_id({"eprint": "2601.12345", "archiveprefix": "other"}))

    def test_verified(self):
        self.assertEqual(check_entry(self.entry, self.client)["status"], "verified")
        self.client.crossref.assert_not_called()

    def test_wrong_identifier_not_rescued(self):
        self.entry["journal"] = "arXiv:2601.12345"
        self.client.arxiv.return_value = [{**self.record, "title": "Wrong paper"}]
        self.assertEqual(check_entry(self.entry, self.client)["status"], "identifier_mismatch")

    def test_missing_identifier(self):
        self.entry["journal"] = "arXiv:2601.12345"
        self.client.arxiv.return_value = []
        self.assertEqual(check_entry(self.entry, self.client)["status"], "identifier_mismatch")

    def test_both_identifiers_must_match(self):
        self.entry.update(journal="arXiv:2601.12345", doi="10.1234/example")
        self.client.crossref.return_value = []
        self.assertEqual(check_entry(self.entry, self.client)["status"], "identifier_mismatch")
        self.client.crossref.assert_called_once()

    def test_missing_author_cannot_verify(self):
        del self.entry["author"]
        result = check_entry(self.entry, self.client)
        self.assertEqual(result["status"], "unresolved")
        self.assertTrue(result["warnings"])

    def test_network_error_not_nonexistent(self):
        self.client.arxiv.side_effect = SourceError("timeout")
        result = check_entry(self.entry, self.client)
        self.assertEqual(result["status"], "source_error")
        self.assertEqual(result["errors"], ["timeout"])

    def test_unresolved_and_web_reference(self):
        self.client.arxiv.return_value = []
        self.assertEqual(check_entry(self.entry, self.client)["status"], "unresolved")
        self.entry.update(ENTRYTYPE="misc", url="https://example.org/product")
        self.assertEqual(check_entry(self.entry, self.client)["status"],
                         "web_reference_unverified")

    def test_crossref_fallback_and_year(self):
        self.client.arxiv.return_value = []
        self.client.crossref.return_value = [
            {**self.record, "source": "crossref", "type": "proceedings-article", "year": "2025"}
        ]
        result = check_entry(self.entry, self.client)
        self.assertEqual(result["status"], "verified")
        self.assertIn("Crossref year", result["warnings"][0])

    def test_nonpaper_crossref_result(self):
        self.client.arxiv.return_value = []
        self.client.crossref.return_value = [
            {**self.record, "source": "crossref", "type": "dataset"}
        ]
        self.assertEqual(check_entry(self.entry, self.client)["status"], "unresolved")

    def test_parser_nested_braces_and_duplicate(self):
        with tempfile.TemporaryDirectory() as directory:
            path = Path(directory) / "test.bib"
            entry = '@misc{\nkey, title={{Test} title}, author={Smith, Alice}, year={2026}}\n'
            path.write_text(entry, encoding="utf-8")
            self.assertEqual(load_bib(path)[0]["title"], "{Test} title")
            path.write_text(entry * 2, encoding="utf-8")
            with self.assertRaisesRegex(ValueError, "Duplicate"):
                load_bib(path)

    def test_malformed_trailing_entry_is_not_silently_skipped(self):
        with tempfile.TemporaryDirectory() as directory:
            path = Path(directory) / "test.bib"
            path.write_text('@article{good,title={Good}}\n@article{broken,title={Bad}',
                            encoding="utf-8")
            with self.assertRaisesRegex(ValueError, "Unparsed"):
                load_bib(path)

    def test_tex_multiline_and_comments(self):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            (root / "main.tex").write_text(
                "% \\cite{ignored}\n\\citep*[p. 2]{a,\nb} \\nocite{*}", encoding="utf-8"
            )
            self.assertEqual(citations_in_project(root), {"a", "b", "*"})

    def test_invalid_source_payloads(self):
        client = Client()
        client.get = Mock(return_value=b"<html>Blocked</html>")
        with self.assertRaises(SourceError):
            client.arxiv(title="Test")
        with self.assertRaises(SourceError):
            client.crossref(title="Test")

    def test_search_does_not_split_tex_protected_words(self):
        client = Client()
        client.get = Mock(return_value=b'<feed xmlns="http://www.w3.org/2005/Atom"/>')
        for title, expected in [
            ("Seal{QA}: Example", 'ti:"SealQA Example"'),
            (r"{\{}ALFW{\}}orld: Example", 'ti:"ALFWorld Example"'),
        ]:
            client.arxiv(title=title)
            query = urllib.parse.parse_qs(
                urllib.parse.urlsplit(client.get.call_args.args[0]).query
            )
            self.assertEqual(query["search_query"], [expected])

    def test_arxiv_atom_metadata(self):
        client = Client()
        client.get = Mock(return_value=b"""
            <feed xmlns="http://www.w3.org/2005/Atom"><entry>
            <id>http://arxiv.org/abs/2601.12345v1</id>
            <title>Test: An Example</title><published>2026-01-01</published>
            <author><name>Alice Smith</name></author></entry></feed>
        """)
        records = client.arxiv(identifier="2601.12345")
        self.assertTrue(record_matches(self.entry, records[0]))

    def test_crossref_metadata(self):
        client = Client()
        client.get = Mock(return_value=json.dumps({"status": "ok", "message": {
            "DOI": "10.1234/example", "title": ["Test: An Example"],
            "author": [{"given": "Alice", "family": "Smith"}],
            "type": "journal-article", "issued": {"date-parts": [[2026]]},
        }}).encode())
        records = client.crossref(identifier="10.1234/example")
        self.assertTrue(record_matches(self.entry, records[0]))
        self.assertEqual(records[0]["year"], "2026")

    def test_cli_checks_uncited_entries_and_reports_missing_keys(self):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            bib = root / "test.bib"
            output = root / "report.json"
            bib.write_text('@article{example,title={Test: An Example},author={Smith, Alice}}',
                           encoding="utf-8")
            (root / "main.tex").write_text(r"\cite{missing}", encoding="utf-8")
            with patch("check_citations.Client", return_value=self.client), \
                    contextlib.redirect_stdout(io.StringIO()), \
                    contextlib.redirect_stderr(io.StringIO()):
                code = main(["--bib", str(bib), "--project", str(root),
                             "--output", str(output)])
            report = json.loads(output.read_text(encoding="utf-8"))
            self.assertEqual(code, 1)
            self.assertEqual(report["total"], 1)
            self.assertEqual(report["counts"], {"verified": 1})
            self.assertEqual(report["missing_citation_keys"], ["missing"])
            self.assertFalse(report["results"][0]["cited_in_tex"])


if __name__ == "__main__":
    unittest.main()


==> sections/figures/plot_phase1_optimization_dynamics.py <==
from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.lines import Line2D


ROUNDS = list(range(11))
MODELS = ("GPT-4.1", "GPT-5.4 Nano", "GPT-5.4", "GPT-5.6 Sol")
MODEL_STYLES = {
    "GPT-4.1": {"color": "#0072B2", "linestyle": "-"},
    "GPT-5.4 Nano": {"color": "#D55E00", "linestyle": "--"},
    "GPT-5.4": {"color": "#009E73", "linestyle": "-."},
    "GPT-5.6 Sol": {"color": "#AA4499", "linestyle": ":"},
}
INTENT_MARKERS = {
    "Repair": "o",
    "Rewrite": "s",
    "Simplify": "^",
    "Preserve": "D",
    "Combo": "*",
}

PANELS = [
    {
        "name": "SearchQA",
        "ylim": (45, 95),
        "yticks": [50, 60, 70, 80, 90],
        "scores": {
            "GPT-4.1": [70.33, 76.00, 76.00, 76.00, 76.00, 77.17, 77.17, 77.17, 77.17, 77.17, 77.17],
            "GPT-5.4 Nano": [50.83, 64.67, 64.67, 64.67, 64.67, 64.67, 64.67, 64.67, 64.67, 64.67, 64.67],
            "GPT-5.4": [74.00, 84.50, 84.50, 84.50, 84.50, 84.50, 84.50, 84.50, 84.50, 84.50, 85.00],
            "GPT-5.6 Sol": [67.25, 85.00, 85.00, 85.00, 85.00, 85.00, 85.00, 85.00, 85.00, 85.00, 85.00],
        },
        "updates": [
            ("GPT-4.1", 1, "Repair"),
            ("GPT-4.1", 5, "Repair"),
            ("GPT-5.4 Nano", 1, "Simplify"),
            ("GPT-5.4", 1, "Combo"),
            ("GPT-5.4", 10, "Repair"),
            ("GPT-5.6 Sol", 1, "Rewrite"),
        ],
    },
    {
        "name": "SpreadsheetBench",
        "ylim": (20, 90),
        "yticks": [30, 45, 60, 75, 90],
        "scores": {
            "GPT-4.1": [41.67, 58.33, 58.33, 58.33, 58.33, 58.33, 58.33, 58.33, 58.33, 58.33, 58.33],
            "GPT-5.4 Nano": [25.83, 53.33, 53.33, 53.33, 53.33, 53.33, 53.33, 53.33, 53.33, 53.33, 53.33],
            "GPT-5.4": [33.33, 75.00, 75.00, 75.00, 77.50, 80.83, 80.83, 80.83, 80.83, 80.83, 80.83],
            "GPT-5.6 Sol": [31.25, 82.50, 83.75, 83.75, 83.75, 83.75, 83.75, 83.75, 83.75, 85.00, 85.00],
        },
        "updates": [
            ("GPT-4.1", 1, "Rewrite"),
            ("GPT-5.4 Nano", 1, "Rewrite"),
            ("GPT-5.4", 1, "Rewrite"),
            ("GPT-5.4", 4, "Repair"),
            ("GPT-5.4", 5, "Preserve"),
            ("GPT-5.6 Sol", 1, "Rewrite"),
            ("GPT-5.6 Sol", 2, "Repair"),
            ("GPT-5.6 Sol", 9, "Preserve"),
        ],
    },
    {
        "name": "OfficeQA",
        "ylim": (0, 80),
        "yticks": [0, 20, 40, 60, 80],
        "scores": {
            "GPT-4.1": [8.33, 26.39, 26.39, 26.39, 26.39, 26.39, 26.39, 26.39, 26.39, 26.39, 26.39],
            "GPT-5.4 Nano": [2.78, 6.94, 6.94, 6.94, 6.94, 6.94, 6.94, 6.94, 6.94, 6.94, 6.94],
            "GPT-5.4": [20.83, 65.28, 72.22, 72.22, 72.22, 72.22, 72.22, 72.22, 72.22, 72.22, 72.22],
            "GPT-5.6 Sol": [41.67, 70.83, 70.83, 70.83, 70.83, 70.83, 70.83, 75.00, 75.00, 75.00, 75.00],
        },
        "updates": [
            ("GPT-4.1", 1, "Rewrite"),
            ("GPT-5.4 Nano", 1, "Simplify"),
            ("GPT-5.4", 1, "Simplify"),
            ("GPT-5.4", 2, "Simplify"),
            ("GPT-5.6 Sol", 1, "Preserve"),
            ("GPT-5.6 Sol", 7, "Preserve"),
        ],
    },
    {
        "name": "DocVQA",
        "ylim": (55, 100),
        "yticks": [60, 70, 80, 90, 100],
        "scores": {
            "GPT-4.1": [89.31, 89.31, 91.19, 91.19, 91.19, 91.19, 91.19, 91.19, 91.19, 91.19, 91.19],
            "GPT-5.4 Nano": [59.12, 77.99, 77.99, 77.99, 77.99, 77.99, 77.99, 77.99, 77.99, 77.99, 77.99],
            "GPT-5.4": [93.08, 95.60, 95.60, 95.60, 95.60, 95.60, 95.60, 95.60, 95.60, 95.60, 95.60],
            "GPT-5.6 Sol": [85.85, 94.34, 94.34, 94.34, 95.28, 95.28, 95.28, 95.28, 95.28, 95.28, 95.28],
        },
        "updates": [
            ("GPT-4.1", 2, "Preserve"),
            ("GPT-5.4 Nano", 1, "Rewrite"),
            ("GPT-5.4", 1, "Repair"),
            ("GPT-5.6 Sol", 1, "Combo"),
            ("GPT-5.6 Sol", 4, "Rewrite"),
        ],
    },
    {
        "name": "LiveMath",
        "ylim": (10, 100),
        "yticks": [20, 40, 60, 80, 100],
        "scores": {
            "GPT-4.1": [20.37, 33.33, 33.33, 33.33, 33.33, 38.89, 38.89, 38.89, 38.89, 38.89, 46.30],
            "GPT-5.4 Nano": [24.07, 37.04, 44.44, 61.11, 61.11, 61.11, 66.67, 72.22, 72.22, 72.22, 72.22],
            "GPT-5.4": [48.15, 48.15, 48.15, 48.15, 48.15, 55.56, 66.67, 66.67, 66.67, 85.19, 85.19],
            "GPT-5.6 Sol": [58.33, 77.78, 88.89, 91.67, 94.44, 94.44, 94.44, 94.44, 94.44, 94.44, 94.44],
        },
        "updates": [
            ("GPT-4.1", 1, "Preserve"),
            ("GPT-4.1", 5, "Rewrite"),
            ("GPT-4.1", 10, "Repair"),
            ("GPT-5.4 Nano", 1, "Rewrite"),
            ("GPT-5.4 Nano", 2, "Preserve"),
            ("GPT-5.4 Nano", 3, "Rewrite"),
            ("GPT-5.4 Nano", 6, "Preserve"),
            ("GPT-5.4 Nano", 7, "Rewrite"),
            ("GPT-5.4", 5, "Rewrite"),
            ("GPT-5.4", 6, "Repair"),
            ("GPT-5.4", 9, "Rewrite"),
            ("GPT-5.6 Sol", 1, "Repair"),
            ("GPT-5.6 Sol", 2, "Simplify"),
            ("GPT-5.6 Sol", 3, "Repair"),
            ("GPT-5.6 Sol", 4, "Combo"),
        ],
    },
    {
        "name": "ALFWorld",
        "ylim": (35, 103),
        "yticks": [45, 60, 75, 90, 100],
        "scores": {
            "GPT-4.1": [55.56, 92.59, 92.59, 92.59, 92.59, 92.59, 92.59, 92.59, 92.59, 92.59, 92.59],
            "GPT-5.4 Nano": [40.74, 40.74, 40.74, 46.30, 53.70, 53.70, 53.70, 53.70, 53.70, 53.70, 53.70],
            "GPT-5.4": [79.63, 79.63, 79.63, 79.63, 87.04, 87.04, 87.04, 87.04, 87.04, 87.04, 87.04],
            "GPT-5.6 Sol": [94.44, 97.22, 97.22, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00],
        },
        "updates": [
            ("GPT-4.1", 1, "Rewrite"),
            ("GPT-5.4 Nano", 3, "Rewrite"),
            ("GPT-5.4 Nano", 4, "Rewrite"),
            ("GPT-5.4", 4, "Rewrite"),
            ("GPT-5.6 Sol", 1, "Simplify"),
            ("GPT-5.6 Sol", 3, "Combo"),
        ],
    },
]


def build_figure() -> plt.Figure:
    plt.rcParams.update(
        {
            "font.family": "sans-serif",
            "font.sans-serif": ["Arial", "DejaVu Sans"],
            "font.size": 9,
            "axes.titlesize": 10,
            "axes.labelsize": 9,
            "xtick.labelsize": 8,
            "ytick.labelsize": 8,
            "legend.fontsize": 8.5,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    fig, axes = plt.subplots(2, 3, figsize=(10.8, 4.9))
    axes = axes.ravel()

    for index, (ax, panel) in enumerate(zip(axes, PANELS)):
        for model in MODELS:
            style = MODEL_STYLES[model]
            ax.plot(
                ROUNDS,
                panel["scores"][model],
                color=style["color"],
                linestyle=style["linestyle"],
                linewidth=1.9,
                solid_capstyle="round",
                dash_capstyle="round",
                zorder=2,
            )

        for model, round_index, intent in panel["updates"]:
            style = MODEL_STYLES[model]
            size = 90 if intent == "Combo" else 46
            ax.scatter(
                round_index,
                panel["scores"][model][round_index],
                marker=INTENT_MARKERS[intent],
                s=size,
                facecolor=style["color"],
                edgecolor="white",
                linewidth=0.75,
                zorder=4,
            )

        ax.set_title(f"({chr(ord('a') + index)}) {panel['name']}", pad=6)
        ax.set_xlim(-0.25, 10.25)
        ax.set_xticks([0, 2, 4, 6, 8, 10])
        ax.set_ylim(*panel["ylim"])
        ax.set_yticks(panel["yticks"])
        ax.grid(axis="y", color="#D9DEE5", linewidth=0.65)
        ax.grid(axis="x", visible=False)
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.spines["left"].set_color("#444444")
        ax.spines["bottom"].set_color("#444444")
        ax.spines["left"].set_linewidth(0.75)
        ax.spines["bottom"].set_linewidth(0.75)
        ax.tick_params(axis="both", colors="#202020", width=0.65, length=3)
        if index >= 3:
            ax.set_xlabel("Round")

    fig.supylabel("Validation success rate (%)", x=0.012, fontsize=9.5)

    model_handles = [
        Line2D(
            [0],
            [0],
            color=MODEL_STYLES[model]["color"],
            linestyle=MODEL_STYLES[model]["linestyle"],
            linewidth=2.2,
            label=model,
        )
        for model in MODELS
    ]
    fig.legend(
        handles=model_handles,
        loc="upper center",
        bbox_to_anchor=(0.5, 0.995),
        ncol=len(MODELS),
        frameon=False,
        handlelength=2.8,
        columnspacing=1.8,
    )

    intent_handles = [
        Line2D(
            [0],
            [0],
            marker=marker,
            color="none",
            markerfacecolor="#5F6B7A",
            markeredgecolor="white",
            markeredgewidth=0.7,
            markersize=7.8 if intent != "Combo" else 11,
            label=intent,
        )
        for intent, marker in INTENT_MARKERS.items()
    ]
    fig.legend(
        handles=intent_handles,
        loc="upper center",
        bbox_to_anchor=(0.5, 0.946),
        ncol=5,
        frameon=False,
        handletextpad=0.35,
        columnspacing=1.25,
    )

    fig.subplots_adjust(
        left=0.068,
        right=0.992,
        bottom=0.105,
        top=0.835,
        wspace=0.24,
        hspace=0.48,
    )
    return fig


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--output",
        type=Path,
        default=Path(__file__).with_name("phase1_optimization_dynamics_v2.pdf"),
    )
    args = parser.parse_args()

    fig = build_figure()
    fig.savefig(args.output, bbox_inches="tight", pad_inches=0.03)
    plt.close(fig)


if __name__ == "__main__":
    main()

